Epigraphics: Message-Driven Infographics Authoring

The message a designer wants to convey plays a pivotal role in directing the design of an infographic, yet most authoring workflows start with creating the visualizations or graphics first without gauging whether they fit the message. To address this gap, we propose Epigraphics, a web-based authoring system that treats an "epigraph" as the first-class object, and uses it to guide infographic asset creation, editing, and syncing. The system uses the text-based message to recommend visualizations, graphics, data filters, color palettes, and animations. It further supports between-asset interactions and fine-tuning such as recoloring, highlighting, and animation syncing that enhance the aesthetic cohesiveness of the assets. A gallery and case studies show that our system can produce infographics inspired by existing popular ones, and a task-based usability study with 10 designers show that a text-sourced workflow can standardize content, empower users to think more about the big picture, and facilitate rapid prototyping.

==> assets/Generate_Jitter_Plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8c5dda00-0962-41fb-8030-47b86db10613",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Minute</th>\n",
       "      <th>ID</th>\n",
       "      <th>Asset Type</th>\n",
       "      <th>Text Type</th>\n",
       "      <th>Text Content</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.13</td>\n",
       "      <td>1</td>\n",
       "      <td>Visualization</td>\n",
       "      <td>Subphrase</td>\n",
       "      <td>shows the change in weather and sky conditions...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.98</td>\n",
       "      <td>1</td>\n",
       "      <td>Visualization</td>\n",
       "      <td>Subphrase</td>\n",
       "      <td>interesting patterns would be great</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5.32</td>\n",
       "      <td>1</td>\n",
       "      <td>Color Palette</td>\n",
       "      <td>Individual word</td>\n",
       "      <td>sky conditions</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5.91</td>\n",
       "      <td>1</td>\n",
       "      <td>Color Palette</td>\n",
       "      <td>Subphrase</td>\n",
       "      <td>weather and sky conditions</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5.95</td>\n",
       "      <td>1</td>\n",
       "      <td>Color Palette</td>\n",
       "      <td>Individual word</td>\n",
       "      <td>weather and sky conditions</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Minute  ID     Asset Type        Text Type  \\\n",
       "0    0.13   1  Visualization        Subphrase   \n",
       "1    1.98   1  Visualization        Subphrase   \n",
       "2    5.32   1  Color Palette  Individual word   \n",
       "3    5.91   1  Color Palette        Subphrase   \n",
       "4    5.95   1  Color Palette  Individual word   \n",
       "\n",
       "                                        Text Content  \n",
       "0  shows the change in weather and sky conditions...  \n",
       "1                interesting patterns would be great  \n",
       "2                                     sky conditions  \n",
       "3                         weather and sky conditions  \n",
       "4                         weather and sky conditions  "
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "\n",
    "df = pd.read_csv('Epigraphics_user_study_logs.csv')\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "403f28c7-f9ec-49a9-ac83-c85eaedaf24b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7ff166e39220>"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "g =  sns.swarmplot( x='Minute',y='Asset Type', hue='ID',data=df[df['Asset Type']!='None'])\n",
    "sns.set(style='ticks', context='talk')\n",
    "sns.despine(right=True)\n",
    "plt.legend(bbox_to_anchor=(1.05, 1.1), loc=2, borderaxespad=0., title='Participant')\n",
    "\n",
    "\n",
    "# sns.move_legend(g, \"upper left\", bbox_to_anchor=(.55, .45))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9c11b6ef-3d10-48f6-a33b-269ffa03286d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

